Divide-and-Conquer Reinforcement Learning

Standard model-free deep reinforcement learning (RL) algorithms sample a new initial state for each trial, allowing them to optimize policies that can perform well even in highly stochastic environments. However, problems that exhibit considerable initial state variation typically produce high-variance gradient estimates for model-free RL, making direct policy or value function optimization challenging. In this paper, we develop a novel algorithm that instead partitions the initial state space into "slices", and optimizes an ensemble of policies, each on a different slice. The ensemble is gradually unified into a single policy that can succeed on the whole state space. This approach, which we term divide-and-conquer RL, is able to solve complex tasks where conventional deep RL methods are ineffective. Our results show that divide-and-conquer RL greatly outperforms conventional policy gradient methods on challenging grasping, manipulation, and locomotion tasks, and exceeds the performance of a variety of prior methods. Videos of policies learned by our algorithm can be viewed at http://bit.ly/dnc-rl

==> plots/convert.sh <==
#!/bin/sh
count=0
validInput1="svg"
validInput2="pdf"
validInput3="eps"
validOutput1="eps"
validOutput2="pdf"
validOutput3="png"

echo "This script allows you to convert all files in this folder from one file type to another."

valid=0
echo "Allowed file types for source: $validInput1, $validInput2, $validInput3"
while [ "$valid" != "1" ]
do
    read -p "What file type do you want to use as a source? " sourceType
    if [ "$sourceType" = "$validInput1" ] || [ "$sourceType" = "$validInput2" ] || [ "$sourceType" = "$validInput3" ]; then
        valid=1
    else
        echo "Invalid input! Please use one of the following: $validInput1, $validInput2, $validInput3"
    fi
done

valid=0
echo "Allowed file types for output: $validOutput1, $validOutput2, $validOutput3"
while [ "$valid" != "1" ]
do
    read -p "What file type do you want to convert to? " outputType
    if [ "$outputType" = "$validOutput1" ] || [ "$outputType" = "$validOutput2" ] || [ "$outputType" = "$validOutput3" ]; then
        valid=1
    else
        echo "Invalid input! Please use one of the following: $validOutput1, $validOutput2, $validOutput3"
    fi
done

read -p "With what dpi should it be exported (e.g. 300)? " dpi

for fileSource in *.$sourceType
do
    if [ -f "$fileSource" ]; then    
        count=$((count+1))
        file=$(echo $fileSource | cut -d'.' -f1)
        echo $count". "$fileSource" -> "$file.$outputType
        inkscape $fileSource --export-$outputType=$file.$outputType --export-dpi=$dpi
    else
        echo "no file $fileSource found!"
    fi
done
echo "$count file(s) converted!"


